CHAMP: A Cherednik Algebra Magma Package

We present a computer algebra package based on Magma for performing computations in rational Cherednik algebras at arbitrary parameters and in Verma modules for restricted rational Cherednik algebras. Part of this package is a new general Las Vegas algorithm for computing the head and the constituents of a module with simple head in characteristic zero which we develop here theoretically. This algorithm is very successful when applied to Verma modules for restricted rational Cherednik algebras and it allows us to answer several questions posed by Gordon in some specific cases. We could determine the decomposition matrices of the Verma modules, the graded G-module structure of the simple modules, and the Calogero-Moser families of the generic restricted rational Cherednik algebra for around half of the exceptional complex reflection groups. In this way we could also confirm Martino's conjecture for several exceptional complex reflection groups.

==> anc/ModFinder.i.m <==
/*
    CHAMP (CHerednik Algebra Magma Package)
    Copyright (C) 2013-2015 Ulrich Thiel
    Licensed under GNU GPLv3, see COPYING.
    thiel@mathematik.uni-stuttgart.de
*/

/*
    ModFinder.i.m
    
    Abstract subspaces and finding modules with prescribed abstract structure.
    
    Note: This code is for demonstration purposes only as it uses several additional 
    functions from CHAMP subpackages.
    
    History:
        Friday, September 20, 2013 11:49:14 : Initial.
*/

declare type SubAbs;

declare attributes SubAbs:
    BasespaceDimension,
    SubspaceDimension,
    Variables,
    RowVariablesMap,
	VariableRowsMap,
	VariableWeights,
	VariablesSortedByWeight,
	ColumnVariablesMap,
    KnownPart,
    UnknownPart
    ;
    
declare type ModFinder;

declare attributes ModFinder:
    AbstractStructure,
    RowDegrees,
	RowDegreeMap,
	DegreeRowsMap,
	DeterminedVariables,
	DeterminedVariablesMap,
	NonDetRows,
	SupportedColsPerDegree,
	NumberOfEquations,
	NumberOfAuxVars,
    Rounds, 
    BaseModule
    ;
    
declare verbose ModFinder, 5;

vardatarec := recformat< dependencyblock, nondetdepvars, depvars, deprows, auxvars, totalgoodcolsinaux, totalgoodcolsinker, kerdata, auxdata>;
    
//====================================================================
intrinsic AbstractSubspace(U::SeqEnum, N::RngIntElt) -> SubAbs
/*
    History:
        Friday, September 20, 2013 11:54:50: Initial.
*/
{Construct the abstract structure of the subspace with basis U.}

    M := New(SubAbs);
    M`BasespaceDimension := N;
    M`SubspaceDimension := #U;

    M`KnownPart := SparseMatrix(M`SubspaceDimension, M`BasespaceDimension);
	M`UnknownPart := SparseMatrix(M`SubspaceDimension, M`BasespaceDimension);
    
    entries := [];
	for i:=1 to M`SubspaceDimension do
		b := U[i];
		supp := Sort(SetToSequence(Support(b))); //order to be safe
		M`KnownPart[i][supp[1]] := 1; //because of echelon form of U
		for j:=2 to #supp do
			k := Position(entries, b[supp[j]]);
			if k eq 0 then
				Append(~entries, b[supp[j]]);
				k := #entries;
			end if;
			M`UnknownPart[i][supp[j]] := k;
		end for;
	end for;
    
    
    M`Variables := {@ i : i in [1..#entries] @};
	
	rowvariables := [* *];
	for i:=1 to M`SubspaceDimension do
		Append(~rowvariables, {@ M`UnknownPart[i][j] : j in Support(M`UnknownPart,i) @});		
	end for;
	M`RowVariablesMap := rowvariables;
	
	variablerows := [];
	for k:=1 to #M`Variables do
		Append(~variablerows, {@ i : i in [1..M`SubspaceDimension] | k in M`RowVariablesMap[i] @});
	end for;
	M`VariableRowsMap := variablerows;
	
	columnvariables := [* *];
	for j:=1 to M`BasespaceDimension do
		Append(~columnvariables, {@ M`UnknownPart[i][j] : i in Support(Column(M`UnknownPart,j)) @});
	end for;
	M`ColumnVariablesMap := columnvariables;
	
	M`VariablesSortedByWeight := {@ {@ i : i in [1..#entries] @} @};
    
    return M;
    
end intrinsic;

//====================================================================
intrinsic Print(M::SubAbs)
/*
    History:
        Friday, September 20, 2013 12:17:04: Initial.
*/
{}

    printf "Abstract subspace of dimension %o with %o variables in vector space of dimension %o.", M`SubspaceDimension, #M`Variables, M`BasespaceDimension;

end intrinsic;

//====================================================================
intrinsic AbstractSubspace(U::ModRng, V::ModRng) -> SubAbs
/*
    History:
        Friday, September 20, 2013 12:12:59: Initial.
*/
{}

    emb := Morphism(U,V);
	return AbstractSubspace([ emb(U.i) : i in [1..Dimension(U)] ], Dimension(V));
    
end intrinsic;

//====================================================================
intrinsic InitializeModuleFinder(A::SubAbs, V::ModGr) -> ModFinder
/*
    History:
        Saturday, September 21, 2013 20:08:35: Initial.
*/
{}

    F := New(ModFinder);
    F`AbstractStructure := A;
    SubAbsHelper_CheckIfGradedAndGetRowDegreeMap(V, ~F);
	K := BaseRing(V);
	
	F`DeterminedVariables := {@ @};
	F`DeterminedVariablesMap := [* false : i in [1..#F`AbstractStructure`Variables] *];
	
	F`NonDetRows := {@ c : c in [1..F`AbstractStructure`SubspaceDimension] @};
	SubAbsHelper_NonDetRows(~F);
	SubAbsHelper_SupportedColsPerDegree(~F);
	F`NumberOfEquations := 0;
	F`NumberOfAuxVars := 0;
    
    //new
    F`Rounds := 0;
    F`BaseModule := V;
    
	return F;

end intrinsic;

//====================================================================
intrinsic Print(F::ModFinder)
/*
    History:
        Saturday, September 21, 2013 20:26:46: Initial.
*/
{}

    printf "Finder for module with prescribed abstract structure.\n";
    printf "Current status: %o out of %o variables determined (%o%%); %o rounds of finder have been run; %o equations have been used.", #F`DeterminedVariables, #F`AbstractStructure`Variables, ChangePrecision((100.0*#F`DeterminedVariables)/#F`AbstractStructure`Variables, 4), F`Rounds, F`NumberOfEquations;

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_CheckIfGradedAndGetRowDegreeMap(V::ModGr, ~F::ModFinder)
/*
    History:
        Saturday, September 21, 2013 20:14:17: Initial; ported from old project.
*/
{}
	F`RowDegreeMap := [];
	
	for i:=1 to F`AbstractStructure`SubspaceDimension do
		supp := Support(F`AbstractStructure`KnownPart[i]) join Support(F`AbstractStructure`UnknownPart[i]);
		degrees := { Degree(V.j) : j in supp };
		if #degrees gt 2 then
			error "Abstract submodule won't be graded inside this module.";
		end if;
		Append(~F`RowDegreeMap, SetToSequence(degrees)[1]);		
	end for;
	
	F`RowDegrees := {@ F`RowDegreeMap[c] : c in [1..F`AbstractStructure`SubspaceDimension] @};
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_NonDetRows(~F::ModFinder)
/*
	Update set of all rows in which a non-determined variable occurs.
    
    History:
        Saturday, September 21, 2013 20:18:27: Initial; ported from old project.
*/
{}

	F`NonDetRows := {@ row : row in F`NonDetRows | F`AbstractStructure`RowVariablesMap[row] subset F`DeterminedVariables eq false @};

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetVariableDependencies(F::ModFinder, varnum::RngIntElt) -> SetIndx, SetIndx
/*
	Return all rows which contain variable varnum and all variables occuring in
	these rows.
    
    History:
        Saturday, September 21, 2013 20:38:59: Initial; ported from old project.
*/
{}

	deprows := {@ r : r in [1..F`AbstractStructure`SubspaceDimension] | varnum in F`AbstractStructure`RowVariablesMap[r] and F`AbstractStructure`RowVariablesMap[r] subset F`DeterminedVariables eq false @};
	depvars := FlatFixed({@ F`AbstractStructure`RowVariablesMap[r] diff F`DeterminedVariables : r in deprows @});
	return depvars, deprows;
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetRowNonDetSupp(F::ModFinder, row::RngIntElt) -> SetIndx
/*
	Get all columns in row which contain a non-determined variable.
    
    History:
        Saturday, September 21, 2013 20:39:06: Initial; ported from old project.
*/
{}
	
	return {@ col : col in Support(F`AbstractStructure`UnknownPart[row]) | F`AbstractStructure`UnknownPart[row][col] notin F`DeterminedVariables @};				
				
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodSupportedColsForImageDegree(F::ModFinder, imagedeg::RngIntElt) -> SetIndx
/*
	Get all supported cols of imagedeg where all entries are determined.
    
    History:
        Saturday, September 21, 2013 20:39:13: Initial; ported from old project.
*/
{}

	goodcols := F`SupportedColsPerDegree[Position(F`RowDegrees, imagedeg)];

	for col in goodcols do
		colvars := F`AbstractStructure`ColumnVariablesMap[col];
			
		if colvars subset F`DeterminedVariables eq false then
			goodcols diff:={@ col @};
		end if;
	end for;
	
	return goodcols;

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetNonSupportedColsForImageDegree(F::ModFinder,imagedeg::RngIntElt) -> SetIndx
/*
	All columns of imagedeg which are non-supported.
    
    History:
        Saturday, September 21, 2013 20:39:20: Initial; ported from old project.
*/
{}

	if imagedeg notin F`RowDegrees then
		goodcols := {@ c : c in [1..F`AbstractStructure`BasespaceDimension] @};
	else
		goodcols := {@ c : c in [1..F`AbstractStructure`BasespaceDimension] | c notin F`SupportedColsPerDegree[Position(F`RowDegrees, imagedeg)] @};
	end if;
	
	return goodcols;

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodSupportedColsForRowGenPair(F::ModFinder, row::RngIntElt, gendeg::RngIntElt, genmat::MtrxSprs) -> SetIndx
/*
	All GoodSupportedColsForImageDegree for imagedeg equal to rowdegree+gendegree 
	such that genmat has support in these cols.
    
    History:
        Saturday, September 21, 2013 20:39:26: Initial; ported from old project.
*/
{}
	
	return SubAbsHelper_GetGoodSupportedColsForImageDegree(F,F`RowDegreeMap[row]+gendeg) meet FlatFixed( {@ SetToIndexedSet(Support(genmat[c])) : c in SubAbsHelper_GetRowNonDetSupp(F,row) @} );
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodSupportedColsForRowGenPair(F::ModFinder, row::RngIntElt, gendeg::RngIntElt, genmat::Mtrx) -> SetIndx
/*
	All GoodSupportedColsForImageDegree for imagedeg equal to rowdegree+gendegree 
	such that genmat has support in these cols.
    
    History:
        Saturday, September 21, 2013 20:39:26: Initial; ported from old project.
*/
{}
	
	return SubAbsHelper_GetGoodSupportedColsForImageDegree(F,F`RowDegreeMap[row]+gendeg) meet FlatFixed( {@ SetToIndexedSet(Support(genmat[c])) : c in SubAbsHelper_GetRowNonDetSupp(F,row) @} );
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodNonSupportedColsForRowGenPair(F::ModFinder, row::RngIntElt, gendeg::RngIntElt, genmat::MtrxSprs) -> SetIndx
/*
	All GoodNonSupportedColsForImageDegree for imagedeg equal to rowdegree+gendegree 
	such that genmat has support in these cols.
    
    History:
        Saturday, September 21, 2013 20:40:10: Initial; ported from old project.
*/
{}
	
	return SubAbsHelper_GetNonSupportedColsForImageDegree(F,F`RowDegreeMap[row]+gendeg) meet FlatFixed( {@ SetToIndexedSet(Support(genmat[c])) : c in SubAbsHelper_GetRowNonDetSupp(F,row) @} );
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodNonSupportedColsForRowGenPair(F::ModFinder, row::RngIntElt, gendeg::RngIntElt, genmat::Mtrx) -> SetIndx
/*
	All GoodNonSupportedColsForImageDegree for imagedeg equal to rowdegree+gendegree 
	such that genmat has support in these cols.
    
    History:
        Saturday, September 21, 2013 20:40:10: Initial; ported from old project.
*/
{}
	
	return SubAbsHelper_GetNonSupportedColsForImageDegree(F,F`RowDegreeMap[row]+gendeg) meet FlatFixed( {@ SetToIndexedSet(Support(genmat[c])) : c in SubAbsHelper_GetRowNonDetSupp(F,row) @} );
	
end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetGoodImageRowsForCols(F::ModFinder, imagedeg::RngIntElt, goodcols::SetIndx) -> SetIndx
/*
	All rows of imagedeg such that known part or unknown part in this row have goodcols.
    
    History:
        Saturday, September 21, 2013 20:41:13: Initial; ported from old project.
*/
{}

	return {@ row : row in [1..F`AbstractStructure`SubspaceDimension] | F`RowDegreeMap[row] eq imagedeg and #( (Support(F`AbstractStructure`KnownPart[row]) join Support(F`AbstractStructure`UnknownPart[row])) meet goodcols) ne 0 @};

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_SupportedColsPerDegree(~F::ModFinder) 
/*
	For each degree all columns in which known part or unknown part are supported.
    
    History:
        Saturday, September 21, 2013 20:38:52: Initial; ported from old project.
*/
{}
	
	F`SupportedColsPerDegree := {@ @};
	for deg in F`RowDegrees do
		rowsofdeg := {@ r : r in [1..F`AbstractStructure`SubspaceDimension] | F`RowDegreeMap[r] eq deg @};		
		supprows := FlatFixed({@ SetToIndexedSet(Support(F`AbstractStructure`KnownPart[r])) join SetToIndexedSet(Support(F`AbstractStructure`UnknownPart[r])) : r in rowsofdeg @});
		F`SupportedColsPerDegree join:= {@ supprows @};
	end for;
	
end intrinsic;


//====================================================================
intrinsic SubAbsHelper_GetVariableData(F::ModFinder, levelgens::SetIndx, var::RngIntElt) -> Rec
/*
    History:
        Wednesday, January 15, 2014 at 16:52:17: Changes Exclude to Diff.
        Tuesday, October 08, 2013 19:26:18: Initial.
*/
{}
    
    depvars, deprows := SubAbsHelper_GetVariableDependencies(F,var);
                
    nondetdepvars := Diff(depvars, IndexedSetToSet(F`DeterminedVariables));
            
    kerdata := {@ @};
    for row in deprows do
        for gen in levelgens do
            goodcols := SubAbsHelper_GetGoodNonSupportedColsForRowGenPair(F,row,F`BaseModule`MatrixDegrees[gen],F`BaseModule`Matrices[gen]);
					
            if #goodcols ne 0 then
                kerdata join:={@ <row,gen,goodcols> @};
            end if;
        end for;
    end for;
			
    auxdata := {@ @};
    for row in deprows do
        for gen in levelgens do
            imagedeg := F`RowDegreeMap[row]+F`BaseModule`MatrixDegrees[gen];
            if imagedeg notin F`RowDegrees then
                continue;
            end if;
            goodcols := SubAbsHelper_GetGoodSupportedColsForRowGenPair(F,row,F`BaseModule`MatrixDegrees[gen],F`BaseModule`Matrices[gen]);
                
            if #goodcols ne 0 then
                goodimagerows := SubAbsHelper_GetGoodImageRowsForCols(F, imagedeg, goodcols);
        
                if #goodimagerows ne 0 then
                    auxdata join:={@ <row,gen,goodcols,goodimagerows> @};
                end if;
            end if;
        end for;
    end for;
            
    auxvars := ArraySum([ #data[4] : data in auxdata ]); 
    totalgoodcolsinaux := ArraySum([ #data[3] : data in auxdata]);
    totalgoodcolsinker:= ArraySum([ #data[3] : data in kerdata]);
    
    dependencyblock := SubAbsHelper_GetVariableDependenciesComplete(F,var);
    
    return rec<vardatarec | dependencyblock:=dependencyblock, nondetdepvars:=nondetdepvars, depvars:=depvars, deprows:=deprows, auxvars:=auxvars, totalgoodcolsinaux:=totalgoodcolsinaux, totalgoodcolsinker:=totalgoodcolsinker, kerdata:=kerdata, auxdata:=auxdata>;
    //LHS of system will be of size (#nondetdepvars+auxvars) times (totalgoodcolsinaux+totalgoodcolsinker)

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetVariableDependenciesComplete(F::ModFinder, var::RngIntElt) -> SetIndx
/*
    History:
        Wednesday, October 09, 2013 14:29:41: Initial.
*/
{}
    depvarstotal, deprows := SubAbsHelper_GetVariableDependencies(F,var);
    depvarstotal join:={@var@};
    checked := {@var@};
    
    while checked ne depvarstotal and not IsEmpty(depvarstotal) do
        var := (depvarstotal diff checked)[1];
        checked join:={@var@};
        depvars, deprows := SubAbsHelper_GetVariableDependencies(F,var);
        depvars join:={@var@};
        depvarstotal join:=depvars;
    end while;
    
    return depvarstotal;

end intrinsic;

//====================================================================
intrinsic SubAbsHelper_GetSystem(F::ModFinder, vardata::Rec : InvolveAuxialiary:=true) -> Mtrx, Mtrx
/*
    History:
        Saturday, October 12, 2013 13:43:11: Initial.
*/
{}

    K := BaseRing(F`BaseModule);
    
    //shortcut for data of workdatum                
    depvars := vardata`depvars;
    nondetdepvars := vardata`nondetdepvars;
    totalgoodcolsinker := vardata`totalgoodcolsinker;
    totalgoodcolsinaux := vardata`totalgoodcolsinaux;
    auxvars := vardata`auxvars;
    kerdata := vardata`kerdata;
    auxdata := vardata`auxdata;
    deprows := vardata`deprows;

    if InvolveAuxialiary then
        lhs := ZeroMatrix(K, #nondetdepvars+auxvars, totalgoodcolsinaux+totalgoodcolsinker);
        rhs := Zero(VectorSpace(K, totalgoodcolsinaux+totalgoodcolsinker));
    else
        lhs := ZeroMatrix(K, #nondetdepvars, totalgoodcolsinker);
        rhs := Zero(VectorSpace(K, totalgoodcolsinker));
    end if;
    
    eqnnum := 0;
    for i:=1 to #kerdata do
        data := kerdata[i];
        row := data[1];
        gen := data[2];
        goodcols := data[3];
        rowknownsupp := SetToIndexedSet(Support(F`AbstractStructure`KnownPart[row]));
        rowunknownsupp := SetToIndexedSet(Support(F`AbstractStructure`UnknownPart[row]));
        rownondetsupp := SubAbsHelper_GetRowNonDetSupp(F,row);
        for j:=1 to #goodcols do
            eqnnum +:= 1;
            goodcol := goodcols[j];
				
        //RHS
            for c in rowknownsupp do
                rhs[eqnnum] -:= F`AbstractStructure`KnownPart[row][c]*F`BaseModule`Matrices[gen][c][goodcol];
            end for;
            
            rowunknownbutdetsupp := rowunknownsupp diff rownondetsupp;					
            for c in rowunknownbutdetsupp do
                rhs[eqnnum] -:= F`DeterminedVariablesMap[F`AbstractStructure`UnknownPart[row][c]]*F`BaseModule`Matrices[gen][c][goodcol];
            end for;
					
        //LHS
            for c in rownondetsupp do
                varnum := F`AbstractStructure`UnknownPart[row][c];
                curvarnum := Position(nondetdepvars, varnum);
                lhs[curvarnum][eqnnum] +:= F`BaseModule`Matrices[gen][c][goodcol];
            end for;
					
        end for;
        
    end for;             
		
    if InvolveAuxialiary then
        auxvarblockcounter := 0;
        for i:=1 to #auxdata do
            data := auxdata[i];
            row := data[1];
            gen := data[2];
            goodcols := data[3];
            goodrows := data[4];
            rowknownsupp := SetToIndexedSet(Support(F`AbstractStructure`KnownPart[row]));
            rowunknownsupp := SetToIndexedSet(Support(F`AbstractStructure`UnknownPart[row]));
            rownondetsupp := SubAbsHelper_GetRowNonDetSupp(F,row);
            for j:=1 to #goodcols do
                eqnnum +:= 1;
                goodcol := goodcols[j];
				
            //RHS
                for c in rowknownsupp do
                    rhs[eqnnum] -:= F`AbstractStructure`KnownPart[row][c]*F`BaseModule`Matrices[gen][c][goodcol];
                end for;
					
                rowunknownbutdetsupp := rowunknownsupp diff rownondetsupp;					
                for c in rowunknownbutdetsupp do
                    rhs[eqnnum] -:= F`DeterminedVariablesMap[F`AbstractStructure`UnknownPart[row][c]]*F`BaseModule`Matrices[gen][c][goodcol];
                end for;
					
            //LHS
                for c in rownondetsupp do
                    varnum := F`AbstractStructure`UnknownPart[row][c];
                    curvarnum := Position(nondetdepvars, varnum);
                    lhs[curvarnum][eqnnum] +:= F`BaseModule`Matrices[gen][c][goodcol];
                end for;
					
                for k:=1 to #goodrows do
                    goodrow := goodrows[k];
                    //print [#nondetdepvars,auxvarblockcounter,k];
                    if goodcol in Support(F`AbstractStructure`UnknownPart[goodrow]) then
                        varnum := F`AbstractStructure`UnknownPart[goodrow][goodcol];
                        lhs[#nondetdepvars+auxvarblockcounter+k][eqnnum] -:= F`DeterminedVariablesMap[varnum];
                    else
                        lhs[#nondetdepvars+auxvarblockcounter+k][eqnnum] -:= F`AbstractStructure`KnownPart[goodrow][goodcol];
                    end if;
                end for;			
				
            end for;
			
            auxvarblockcounter +:= #goodrows;				
			
        end for;
    end if;
    
    return lhs,rhs;

end intrinsic;

//====================================================================
intrinsic FindSubmoduleWithAbstractStructure(~F::ModFinder : 
    gens:={},
    solver:="Magma",
    sortdatums:=true,
    removeredundant:=false,
    updateinterval:="Automatic",
    saveuseless:=true
)
/*
    Here it is, the finder for modules with prescribed abstract structure.
    
    History:
        Saturday, September 21, 2013 20:47:03: Initial; ported from old project.
        
        Tuesday, October 08, 2013 20:56:24: New system selection.
        
        Wednesday, October 09, 2013 17:50:04: Again, new selection.
*/
{}

	if F`AbstractStructure`SubspaceDimension eq 0 then
		return;
	end if;
	
    //INIT DATA
	K := BaseRing(F`BaseModule);
	maxrowdegree := Maximum(F`RowDegrees);
	minrowdegree := Minimum(F`RowDegrees);
	SubAbsHelper_NonDetRows(~F);
	maxauxvars := 0;
	maxeqnnum := 0;
	eqnsizes := [];
    uselesssystems := {};
    
	if #F`DeterminedVariables eq #F`AbstractStructure`Variables then
		print "All variables are already determined.";
		return;
	end if;
	
	vprint ModFinder, 3: "Abstract submodule has "*Sprint(#F`AbstractStructure`Variables)*" variables.";
	
	if Type(updateinterval) eq MonStgElt and updateinterval eq "Automatic" then
        updateinterval := Round(0.20*#F`AbstractStructure`Variables);
    end if;
    
    vprint ModFinder, 3: "Update interval "*Sprint(updateinterval)*".";
        
	if gens eq {} then
        gens := {i : i in [1..Ngens(F`BaseModule)]};
        vprint ModFinder, 3: "Selected generators: All.";
    else
        vprint ModFinder, 3: "Selected generators: "*Sprint(gens)*".";
    end if;

    //collect all possible datums and data
    vprint ModFinder,5: "Collecting datums and data.";
    counter:=0;
    datums := { <var,SetToIndexedSet(gens)> : var in FlatFixed(F`AbstractStructure`VariablesSortedByWeight) | var notin F`DeterminedVariables };
    vardata := AssociativeArray(Universe({<1,{1}>}));
    for x in datums do
        counter+:=1;
        PrintPercentage(counter, #datums);
        vardata[x] := SubAbsHelper_GetVariableData(F,SetToIndexedSet(x[2]),x[1]);
    end for;
    
     //remove reduntant variables
    counter:=0;
    if removeredundant then
        vprint ModFinder,5: "Removing redundant datums.";
        nonredundantdatums := {};
        for x in datums do
            counter+:=1;
            PrintPercentage(counter, #datums);
            if exists{y : y in nonredundantdatums | x[2] eq y[2] and IsEqual(vardata[y], vardata[x])} then
                continue;
            else
                nonredundantdatums join:={x};
            end if;
        end for;
    else
        nonredundantdatums := datums;
    end if;
    
    trieddatums := {};
    nondetvars := { x[1] : x in datums }; 
    newdetvars := {};
    systemscounter := 0;
    usefulsystemscounter := 0;
    InvolveAuxialiary := false;
    progress := true;
    update := false;
    
    //Now, the fun starts
	zeit:=Cputime();
	while progress and trieddatums ne nonredundantdatums and #F`DeterminedVariables ne #F`AbstractStructure`Variables do

        //collect variable data
        if update then
            vprint ModFinder,5: "Updating datums.";
            counter:=0;
            for x in nonredundantdatums do
                counter+:=1;
                PrintPercentage(counter, #nonredundantdatums);
                updated := false;
                if IsDefined(vardata, x) then
                    oldvardata := vardata[x];
                    updated := true;
                end if;
                vardata[x] := SubAbsHelper_GetVariableData(F,x[2],x[1]);
                if updated then
                    if not IsEqual(oldvardata, vardata[x]) then
                        trieddatums diff:={x};
                    end if;
                end if;
            end for;
        end if;
        update := false;
                
        //SORTING PROCESS
        if sortdatums then
            //collect those variables which _probably_ cannot be determined as there do not have sufficiently many equations
            
            //bad datums without auxiliary
            if not InvolveAuxialiary then 
                baddatums := { x : x in nonredundantdatums | ((vardata[x]`totalgoodcolsinker) eq 0 or (#vardata[x]`nondetdepvars)/(vardata[x]`totalgoodcolsinker) gt 1) };
            else
            //bad datums with auxiliary
                baddatums := { x : x in nonredundantdatums | ((vardata[x]`totalgoodcolsinaux+vardata[x]`totalgoodcolsinker) eq 0 or (#vardata[x]`nondetdepvars+vardata[x]`auxvars)/(vardata[x]`totalgoodcolsinaux+vardata[x]`totalgoodcolsinker) gt 1) };
            end if;
            
            gooddatums := nonredundantdatums diff baddatums;
            
            //sort good datums
            selectdata := [];
            for x in gooddatums do
                lhs,rhs := SubAbsHelper_GetSystem(F, vardata[x]:InvolveAuxialiary:=InvolveAuxialiary);
                val := <NumberOfNonZeroEntries(lhs), Ncols(lhs), Nrows(lhs), &+[NumberOfNonZeroEntries(F`BaseModule`Matrices[i]) : i in x[2]], x[1], SetToSequence(x[2])>;
                Append(~selectdata, val);
            end for;
            
            Sort(~selectdata);
            
            selection := [ < selectdata[i][#selectdata[i]-1], SequenceToIndexedSet(selectdata[i][#selectdata[i]])> : i in [1..#selectdata] ];
            
            //sort bad datums
            selectdata := [];
            for x in baddatums do
                if not InvolveAuxialiary then
                    val := <vardata[x]`totalgoodcolsinker, #vardata[x]`nondetdepvars, &+[NumberOfNonZeroEntries(F`BaseModule`Matrices[i]) : i in x[2]], x[1], SetToSequence(x[2])>;
                else
                    val := <vardata[x]`totalgoodcolsinaux+vardata[x]`totalgoodcolsinker, #vardata[x]`nondetdepvars+vardata[x]`auxvars, &+[NumberOfNonZeroEntries(F`BaseModule`Matrices[i]) : i in x[2]],x[1],SetToSequence(x[2])>;
                end if;
                Append(~selectdata,val);
            end for;
            
            Sort(~selectdata);
        
            selection := selection cat [ < selectdata[i][#selectdata[i]-1], SequenceToIndexedSet(selectdata[i][#selectdata[i]])> : i in [1..#selectdata] ];
        
            vprint ModFinder, 5: "There are "*Sprint(#gooddatums)*" good datums and "*Sprint(#baddatums)*" bad datums.";
        else
            selection := [ x : x in nonredundantdatums ];
        end if;
        
        //NOW WE START SOLVING THE SYSTEMS IN THE DETERMINED SEQUENCE
        progress := false;
        //print selection;
        while not IsEmpty(selection) and #F`DeterminedVariables ne #F`AbstractStructure`Variables  do
                    
            workdatum := < selection[1][#selection[1]-1], selection[1][#selection[1]]> ;

            vprint ModFinder, 5: "        Trying datum "*Sprint(workdatum)*".";

            vardata[workdatum] := SubAbsHelper_GetVariableData(F,workdatum[2],workdatum[1]);
        
            Remove(~selection, 1);
            trieddatums join:={workdatum};
                            
            //shortcut for data of workdatum                
            depvars := vardata[workdatum]`depvars;
            nondetdepvars := vardata[workdatum]`nondetdepvars;
            totalgoodcolsinker := vardata[workdatum]`totalgoodcolsinker;
            totalgoodcolsinaux := vardata[workdatum]`totalgoodcolsinaux;
            auxvars := vardata[workdatum]`auxvars;
            kerdata := vardata[workdatum]`kerdata;
            auxdata := vardata[workdatum]`auxdata;
            deprows := vardata[workdatum]`deprows;
            
            if not InvolveAuxialiary and totalgoodcolsinker eq 0 then
                vprint ModFinder, 5: "            System is useless.";
                continue;
            elif InvolveAuxialiary and totalgoodcolsinaux+totalgoodcolsinker eq 0 then
                vprint ModFinder, 5: "            System is useless.";
                continue;
            end if;               
            
            //vprint ModFinder, 5: "            Setting up system.";
            lhs, rhs := SubAbsHelper_GetSystem(F, vardata[workdatum]:InvolveAuxialiary:=InvolveAuxialiary);


            if MD5(lhs) in uselesssystems then
                vprint ModFinder, 5: "            System is useless.";
                continue;
            end if;
            
            systemscounter +:= 1;

            vprint ModFinder, 5: "            Variable has "*Sprint(#nondetdepvars)*" dependent non-determined variables: "*Sprint(nondetdepvars)*".";
            vprint ModFinder, 5: "            System has "*Sprint(Ncols(lhs))*" equations involving "*Sprint(Nrows(lhs))*" variables.";			
			
            eqnnum := Ncols(lhs);
            F`NumberOfEquations +:= eqnnum;
            if eqnnum gt maxeqnnum then
                maxeqnnum := eqnnum;
            end if;
            if auxvars gt maxauxvars then
                maxauxvars := auxvars;
            end if;
            Append(~eqnsizes, <Nrows(lhs), Ncols(lhs)>);
			
            vprint ModFinder, 5: "            System density: "*Sprint(ChangePrecision(Density(lhs),2))*".";
            vprint ModFinder, 5: "            Checking consistency of system.";
            
            //we don't want to solve the whole system and check consistency. it's enough to know what the solution looks like if there is one.
            tsys := Cputime();
                        
            if solver eq "Mine" then
                
                E,T := EchelonForm(Transpose(lhs));
                u := rhs*Transpose(T);
                newdetvars := {@ @};
                for i:=1 to #nondetdepvars do
                    supp := Support(E[i]);
                    if supp subset {1..#nondetdepvars} and #supp eq 1 then
                        k := SetToSequence(supp)[1];
                        sol := u[k];
                        newvar := nondetdepvars[k];
                        newdetvars join:={@newvar@};
                        F`DeterminedVariables join:={@ newvar @};
                        F`DeterminedVariablesMap[newvar] := sol;
                    end if;
                end for;
            
            elif solver eq "Magma" then
               
                tsys := Cputime();
                t,sol,ker := IsConsistent(lhs,rhs);
                                
                if t eq false then
                    print "System is inconsistent: There is no submodule with this abstract structure.";
                    return;
                end if;
                
                newdetvars := {@@};
                for i:=1 to #nondetdepvars do
                    if exists{ b : b in Basis(ker) | i in Support(b)} then
                        continue;
                    end if;
                    newdetvars join:={@ nondetdepvars[i] @};
                    F`DeterminedVariables join:={@ nondetdepvars[i] @};
                    F`DeterminedVariablesMap[nondetdepvars[i]] := sol[i];
                end for;
                
            end if;
        
            vprint ModFinder, 5:  "            Finished. Time: "*Sprint(Cputime(tsys))*".";
			
            vprint ModFinder, 5: "            System is consistent. Analyzing kernel.";
        
            if #newdetvars ne 0 then
                progress := true;
                update := true;
                
                SubAbsHelper_NonDetRows(~F);
                
                //remove all newly determined variables from datums
                while exists(x){x : x in nonredundantdatums | x[1] in newdetvars} do
                    nonredundantdatums diff:={x};
                end while;
                
                vprint ModFinder, 5: "            *** Could determine "*Sprint(#newdetvars)*" variables: "*Sprint(newdetvars)*" ***.";
                usefulsystemscounter +:= 1;
                
                vprint ModFinder, 5: "            Status: "*Sprint(ChangePrecision(100.0*#F`DeterminedVariables/#F`AbstractStructure`Variables,4))*"%.";            
                PrintPercentage(#F`DeterminedVariables, #F`AbstractStructure`Variables);

                
                   
                if updateinterval ne 0 and systemscounter mod updateinterval eq 0 then
                    break;  
                end if;
            else
                
                if saveuseless then
                    uselesssystems join:={MD5(lhs)};
                end if;
                
                vprint ModFinder, 5: "            System is useless.";
                
                vprint ModFinder, 5: "            Status: "*Sprint(ChangePrecision(100.0*#F`DeterminedVariables/#F`AbstractStructure`Variables,4))*"%.";            
                PrintPercentage(#F`DeterminedVariables, #F`AbstractStructure`Variables);
            end if;
                    
        end while;
        
        if not progress and not InvolveAuxialiary then
            vprint ModFinder, 5: "Switching on auxiliary variables.";
            progress := true;
            InvolveAuxialiary := true;
            trieddatums:={};
        end if;
            
    end while;
	
    if #F`DeterminedVariables ne #F`AbstractStructure`Variables then
        print "CANNOT determine submodule.";
        return;
    end if;
	
	if GetVerbose("ModFinder") ge 3 then 
		print "";
		print "Could determine all variables.";
		print "    Time: "*Sprint(Cputime(zeit));
        print "    Number of systems: "*Sprint(systemscounter);
        print "    Number of useful systems: "*Sprint(usefulsystemscounter);
		print "    System efficiency: "*Sprint( ChangePrecision(1.0*usefulsystemscounter/systemscounter, 4));
		maxsize := Maximum( [ x[1]*x[2] : x in eqnsizes] );
		t := exists(y){ x : x in eqnsizes | x[1]*x[2] eq maxsize};
		maxsize := y;
		print "    Maximal system size: "*Sprint(y);
		avgsize := Sqrt(ArraySum([ x[1]*x[2] : x in eqnsizes])/#eqnsizes);
		print "    Average system size: "*Sprint(ChangePrecision(avgsize,4));
        print "    Number of equations: "*Sprint(F`NumberOfEquations);
        print "    Equation efficiency: "*Sprint(ChangePrecision(1.0*#F`AbstractStructure`Variables/F`NumberOfEquations,4));
	end if;
    
end intrinsic;

//====================================================================
intrinsic Concretize(F::ModFinder) -> List
/*
    History:
        Saturday, September 21, 2013 21:18:52: Initial.
*/
{If all variables of F have been determined, instantiate F as a concrete subspace of its base module.}

	Ubasis := [**];
    K:=BaseRing(F`BaseModule);
	for r in [1..F`AbstractStructure`SubspaceDimension] do
		v := Zero(F`BaseModule`VectorSpace);
		for c in Support(F`AbstractStructure`KnownPart[r]) do
			v[c] := K!F`AbstractStructure`KnownPart[r][c];
		end for;
		for c in Support(F`AbstractStructure`UnknownPart[r]) do
			varnum := F`AbstractStructure`UnknownPart[r][c];
			v[c] := F`DeterminedVariablesMap[varnum];
		end for;
        z := New(ModGrElt);
        z`VectorSpaceElement := v;
        z`Parent := F`BaseModule;
		Append(~Ubasis, z);
	end for;
	
    return Ubasis;

end intrinsic;
        

==> anc/RadicalLift.i.m <==
/*
    CHAMP (CHerednik Algebra Magma Package)
    Copyright (C) 2013-2015 Ulrich Thiel
    Licensed under GNU GPLv3, see COPYING.
    thiel@mathematik.uni-stuttgart.de
*/

/*
    RadicalLift.i.m
    
    Intrinsics aroud computing heads of local modules as described in the CHAMP paper.
    
    Note: This code is for demonstration purposes only. It uses several additional 
    functions from CHAMP subpackages. 
    
    History:
        Saturday, October 05, 2013 10:19:19: Ported.
*/


declare verbose RadicalLift, 5; 

//==============================================================================
intrinsic Specialize(M::ModGr, P::Tup : Rep:="Dense") -> ModGr
/*
    History:
        Monday, September 23, 2013 14:38:35: Initial.
*/
{Specialize M in the specialization described by P.}
    
    R := BaseRing(M);
    
    //the specialization will be theta with codomain L.
    //we construct it now.
    if #P eq 2 then
        //in this case M lives over a rational function field over a number field; P[1] are values for the indeterminates; P[2] is a prime ideal of the number field.
        K := BaseRing(R);
        theta1 := hom<R->K | P[1]>;
        L,theta2 := ResidueClassFieldGF(P[2]);
        theta := theta1*theta2;
    elif #P eq 1 then
        //in this case P[1] are values for the indeterminates or it is a prime ideal of a number field.
        if Type(P[1]) eq SeqEnum then
            L := BaseRing(R);
            theta := hom<R->L | P[1]>;
        elif Type(P[1]) eq RngOrdIdl then
            L, theta := ResidueClassFieldGF(P[1]);
        elif Type(P[1]) eq RngIntElt then
            K := BaseRing(M);
            if Type(K) eq FldRat then
                L, theta := ResidueClassFieldGF(P[1]);
            else
                m,p := RandomPrimeIdeal(K, P[1]); //random prime ideal over P[1];
                L, theta := ResidueClassFieldGF(m);
            end if;
        end if;
    end if;
        
    if Rep eq "Preserve" then
        Rep := M`Rep;
    end if;
    if Rep eq "Sparse" then
        Mspec := GradedModule([ SparseMatrix(L, Dimension(M), Dimension(M)) : i in [1..Ngens(M)] ], M`RowDegrees, M`MatrixDegrees);
    else
        Mspec := GradedModule([ ZeroMatrix(L, Dimension(M), Dimension(M)) : i in [1..Ngens(M)] ], M`RowDegrees, M`MatrixDegrees);
    end if;
    
    for i:=1 to Ngens(M) do
        for j:=1 to Dimension(M) do
            for k in Support(M`Matrices[i][j]) do
                Mspec`Matrices[i][j][k] := theta(M`Matrices[i][j][k]);
            end for;
        end for;
    end for;
    
    return Mspec;

end intrinsic;


//==============================================================================
intrinsic RandomFiniteFieldSpecialization(M::ModGr : ParameterRange:="Automatic", pRange:="Automatic", PreferTotallySplit:=true, pExclude:={}) -> ModGr, Tup
/*
    History:
        Monday, September 23, 2013 14:25:45: Initial.
*/
{Pick a random datum defining a specialization from the base ring of M to a finite field.}
  
  
    if Type(ParameterRange) eq MonStgElt and ParameterRange eq "Automatic" then
        N := NumberOfNonZeroEntries(M);
        //ParameterRange := {N..Maximum(10^7, Round(N^(1.5)))}; //the is no evidence that this is a good choice...
        ParameterRange := {N..Maximum(3*N, Minimum(10^6, Round(N^(1.5))))}; //the is no evidence that this is a good choice...
    end if;
    
    if Type(pRange) eq MonStgElt and pRange eq "Automatic" then
        N := NumberOfNonZeroEntries(M);
        pRange := {N..Maximum(3*N, Minimum(10^6, Round(N^(1.5))))}; //the is no evidence that this is a good choice...
    end if;
    
    R := BaseRing(M);
    if Type(R) eq FldFunRat then
        K := BaseRing(R);
        if Type(K) eq FldNum or Type(K) eq FldCyc or Type(K) eq FldRat then
            if Type(K) eq FldRat then
                m := RandomPrime(pRange diff pExclude);
            elif Type(K) eq FldNum or Type(K) eq FldCyc then
                m,p := RandomPrimeIdeal(K : pRange:=pRange diff pExclude, PreferTotallySplit:=PreferTotallySplit);
            end if;
            
            P := [ Random(ParameterRange) : i in [1..Ngens(R)] ];
            
            return <P,m>;
                                
        elif Type(K) eq FldFin then
            P := [ Random(K) : i in [1..Ngens(R)] ];
            return <P>;
                            
        else 
            error "No method implemented for this type of base field.";
        end if;
            
    elif Type(R) eq FldNum or Type(R) eq FldCyc or Type(R) eq FldRat then
        
        if Type(R) eq FldRat then
            m := RandomPrime(pRange diff pExclude);
        elif Type(R) eq FldNum or Type(R) eq FldCyc then
            m,p := RandomPrimeIdeal(R : pRange:=pRange diff pExclude, PreferTotallySplit:=PreferTotallySplit);
        end if;
        return <m>;
            
    elif Type(R) eq FldFin then
        return <>;
        
    else
        error "No method implemented for this type of base field.";
    end if;

end intrinsic;

//==============================================================================
intrinsic IsRadicalLinearlyLiftable(M::ModGr, Mspec::ModRng : GeneratorSets:=[{}], QuotientAlg:="Own",removeredundant:=true,sortdatums:=true,updateinterval:="Automatic") -> BoolElt, ModGr, ModRng
/*
    History:
        Monday, September 23, 2013 14:20:34: Initial.
*/
{Computes the abstract structure of the radical of Mspec and tries to find a submodule of M with this abstract structure. Returns true, the quotient by the lifted radical (which does not have to coincide with the radical!), the lifted radical and the radical of Mspec if the method works; otherwise false is returned.}

    vprint RadicalLift, 5: "Computing radical of specialized module.";
    t := Cputime();
    Jspec := JacobsonRadical(Mspec);
    vprint RadicalLift, 5: "Time: "*Sprint(Cputime(t));
    vprint RadicalLift, 5: "Dimension: "*Sprint(Dimension(Jspec))*".";
    if Dimension(Jspec) eq 0 then
        vprint RadicalLift, 5: "Module is already irreducible.";
        return true, [**], Jspec;
    end if;
    vprint RadicalLift, 5: "Computing abstract structure of radical of specialized module.";
    A := AbstractSubspace(Jspec, Mspec);
    vprint RadicalLift, 5: "Number of variables: "*Sprint(#A`Variables)*".";
    vprint RadicalLift, 5: "Initializing submodule finder.";
    F := InitializeModuleFinder(A, M);
    vprint RadicalLift, 5: "Starting submodule finder.";
    IndentPush();
    if GeneratorSets eq [{}] then
        GeneratorSets := [ {1..#M`Matrices} ];
    end if;
    for gens in GeneratorSets do
        print "Using generators "*Sprint(gens);
        FindSubmoduleWithAbstractStructure(~F : gens:=gens,sortdatums:=sortdatums,removeredundant:=removeredundant,updateinterval:=updateinterval);
        if #F`DeterminedVariables eq #A`Variables then
            break;
        end if;
    end for;
    IndentPop();
    if #F`DeterminedVariables ne #A`Variables then
        vprint RadicalLift, 5: "Could not find a submodule with the given abstract structure.";
        return false,_,_;
    end if;
    vprint RadicalLift, 5: "Could find a subspace with the given abstract structure.";

    vprint RadicalLift, 5: "Spinning this subspace.";
    J:=Spin(M,Concretize(F));
    if #J gt Dimension(Jspec) then
        vprint RadicalLift, 5: "Subspace is not a submodule.";
        return false,_,_;
    end if;
    vprint RadicalLift, 5: "Subspace is a submodule.";
    //Q:=Quotient(M, J : Alg:=QuotientAlg, PerformSpinning:=false);
    //vprint RadicalLift, 5: "Quotient dimension: "*Sprint(Dimension(Q));

    return true, J, Jspec;
    
end intrinsic;

//==============================================================================
intrinsic IsRadicalLinearlyLiftable(M::ModGr: Rounds:=2, ParameterRange:="Automatic", pRange:="Automatic", PreferTotallySplit:=true,GeneratorSets:=[{}], QuotientAlg:="Own",removeredundant:=true,sortdatums:=true,updateinterval:="Automatic",pExclude:={}) -> BoolElt, ModGr, ModRng, ModRng, Tup
/*
    History:
        Monday, September 23, 2013 15:17:23: Initial.
*/
{Try to lift the radical from using IsRadicalLinearlyLiftable and a random finite field specialization.}

    for rounds:=1 to Rounds do
        P := RandomFiniteFieldSpecialization(M:ParameterRange:=ParameterRange, pRange:=pRange, pExclude:=pExclude, PreferTotallySplit:=true);
        if GetVerbose("ModGr") ge 5 then
            print "Trying to lift radical using finite field specialization:";
            IndentPush();
            print P;
            IndentPop();
        end if;
        IndentPush();
        Mspec := RModule(Specialize(M, P : Rep:="Dense"));
        res, J, Jspec := IsRadicalLinearlyLiftable(M, Mspec : GeneratorSets:=GeneratorSets, QuotientAlg:=QuotientAlg,removeredundant:=removeredundant,sortdatums:=sortdatums,updateinterval:=updateinterval);
        IndentPop();
        if res eq false then
            vprint RadicalLift, 5: "Attempt was not successful.";
            continue;
        else
            return true, J, Mspec, Jspec, P;
        end if;
    end for;
    
    vprint RadicalLift, 5: "Round limit reached without success.";
    return false,_,_,_,_;

end intrinsic;

//==============================================================================
intrinsic IsSpecializationIrreducible(M::ModGr, P::Tup) -> BoolElt
/*
    History:
        Monday, September 23, 2013 15:23:43: Initial.
*/
{Computes the specialization of M in the finite field specialization P and checks if M is irreducible.}

    Mspec := Specialize(M, P : Rep:="Dense");
    
    d := Dimension(JacobsonRadical(RModule(Mspec)));
    
    if d eq 0 then
        return true;
    else
        return false;
    end if;

end intrinsic;

//==============================================================================
intrinsic IsSpecializationIrreducible(M::ModGr : Rounds:=2, ParameterRange:="Automatic", pRange:="Automatic", pExclude:={}, PreferTotallySplit:=true) -> BoolElt
/*
    History:
        Monday, September 23, 2013 15:25:44: Initial.
*/
{}

    for rounds:=1 to Rounds do
        P := RandomFiniteFieldSpecialization(M:ParameterRange:=ParameterRange, pRange:=pRange, pExclude:=pExclude, PreferTotallySplit:=true);
        if GetVerbose("ModGr") ge 5 then
            print "Checking irreducibility of specialization in finite field specialization:";
            IndentPush();
            print P;
            IndentPop();
        end if;
        if IsSpecializationIrreducible(M, P) then
            return true;
        else
            continue;
        end if;
    end for;
    
    vprint RadicalLift, 5: "Round limit reached without success.";
    return false;
    

end intrinsic;

//==============================================================================
intrinsic HeadOfLocalModule(M::ModGr, P::Tup : GeneratorSets:=[{}],removeredundant:=true,sortdatums:=true, updateinterval:="Automatic", QuotientAlg:="Own", TopChop:=true) -> BoolElt, ModGr, ModGr
{}

    if GetVerbose("ModGr") ge 5 then
        print "Trying to lift radical using finite field specialization:";
        IndentPush();
        print P;
        IndentPop();
    end if;
    IndentPush();
    Mspec := RModule(Specialize(M, P : Rep:="Dense"));
    res, J, Jspec := IsRadicalLinearlyLiftable(M, Mspec : GeneratorSets:=GeneratorSets, QuotientAlg:=QuotientAlg, removeredundant:=removeredundant, sortdatums:=sortdatums,updateinterval:=updateinterval);
    IndentPop();
    if res eq false then
        if TopChop then
            vprint RadicalLift, 5: "Performing top chop.";
            U := Spin(M, [* M.Dimension(M) *] );    //works for Verma's
            if #U ne Dimension(M) then
                Q := Quotient(M,U : PerformSpinning:=true);
                res, Q, Qspec := HeadOfLocalModule(Q, P : GeneratorSets:=GeneratorSets, QuotientAlg:=QuotientAlg, removeredundant:=removeredundant, sortdatums:=sortdatums,updateinterval:=updateinterval, TopChop:=true);
                if res then
                    return true, Q, Qspec; //stupid problem. would have to lift J back to M again; I don't want to do this now...
                else
                    return false, _, _;
                end if;
            end if;
        else
            vprint RadicalLift, 5: "Attempt was not successful.";
            return false, _, _;
        end if;
    else
        Q := Quotient(M,J : PerformSpinning:=true);
        vprint RadicalLift, 5: "Specializing quotient.";
        Qspec := Specialize(Q, P : Rep:="Dense");
        RModule(~Qspec);
        vprint RadicalLift, 5: "Checking if specialized quotient is irreducible.";
        if Dimension(Qspec) ne 0 and IsIrreducible(Qspec`RModule) then //Magma has a problem if dim=0?
            vprint RadicalLift, 5: "Algorithm successful.";
            return true, Q, Qspec;
        else
            return false, _, _;
        end if;
    end if;

end intrinsic;

//==============================================================================
intrinsic HeadOfLocalModule(M::ModGr: Rounds:=2, ParameterRange:="Automatic", pRange:="Automatic", PreferTotallySplit:=true,GeneratorSets:=[{}],removeredundant:=true,sortdatums:=true, updateinterval:="Automatic", QuotientAlg:="Own", pExclude:={}, TopChop:=true) -> BoolElt, ModGr, ModGr, Tup
/*
    History:
        Saturday, October 05, 2013 10:36:56: Initial.
*/
{If M is local, try to compute its head (and thus its radical) using a finite field specialization}
  
    for rounds:=1 to Rounds do
        P := RandomFiniteFieldSpecialization(M:ParameterRange:=ParameterRange, pRange:=pRange, pExclude:=pExclude, PreferTotallySplit:=true);
        if GetVerbose("ModGr") ge 5 then
            print "Trying to lift radical using finite field specialization:";
            IndentPush();
            print P;
            IndentPop();
        end if;
        IndentPush();
        res, Q, Qspec := HeadOfLocalModule(M, P : GeneratorSets:=GeneratorSets, QuotientAlg:=QuotientAlg, removeredundant:=removeredundant, sortdatums:=sortdatums,updateinterval:=updateinterval, TopChop:=TopChop);
        IndentPop();
        if res eq true then
            return res, Q, Qspec, P;
        else
            vprint RadicalLift, 5: "Attempt was not successful.";
        end if;
    end for;
    
    vprint RadicalLift, 5: "Round limit reached without success.";
    return false,_,_,_;

end intrinsic;


//==============================================================================
intrinsic HeadsOfLocalModules(M::List : Rounds:=2, ParameterRange:="Automatic", pRange:="Automatic", PreferTotallySplit:=true, GeneratorSets:=[{}],updateinterval:="Automatic",sortdatums:=true,removeredundant:=true, L:=[**],pExclude:={}, TopChop:=true) -> BoolElt, List, Mtrx, Tup
/*
    History:
        Monday, September 23, 2013 15:47:45: Initial.
        
        Saturday, October 05, 2013 11:01:17: Extended.
*/
{Tries to compute the heads and decompositions of a constituent closed family of local modules having pairwise non-isomorphic heads using finite field specializations.}

    for rounds:=1 to Rounds do
        P := RandomFiniteFieldSpecialization(M[1]:ParameterRange:=ParameterRange, pRange:=pRange, pExclude:=pExclude, PreferTotallySplit:=true);
        D := ZeroMatrix(Integers(), #M, #M);
        goodP := true;
        if GetVerbose("ModGr") ge 5 then
            print "";
            print "Trying finite field specialization:";
            IndentPush();
            print P;
            IndentPop();
        end if;
        Mspecs := [* *];
        Lspecs := [* *];
        
        //compute simples if not assigned
        if L eq [* *] then
            for i:=1 to #M do
                if GetVerbose("ModGr") ge 5 then
                    print "";
                    print "Module "*Sprint(i)*".";
                    IndentPush();
                end if;
                res, Q, Qspec := HeadOfLocalModule(M[i], P : GeneratorSets:=GeneratorSets,sortdatums:=sortdatums,removeredundant:=removeredundant,updateinterval:=updateinterval, TopChop:=TopChop);
                if res eq false then
                    L:=[**];
                    Mspecs := [**];
                    Lspecs := [**];
                    goodP := false;
                    break;
                end if;
                Append(~Mspecs, RModule(Specialize(M[i],P : Rep:="Dense")));
                Append(~Lspecs, RModule(Qspec)); //Q is now indeed the head of M[i] and its specialization is the head of Mspec!
                Append(~L, Q);
                
                if GetVerbose("ModGr") ge 5 then
                    IndentPop();
                end if;
            
            end for; 
        else
            Lspecs := [* *];
            for i:=1 to #M do
                Append(~Mspecs, RModule(Specialize(M[i],P : Rep:="Dense")));
                Append(~Lspecs, RModule(Specialize(L[i],P : Rep:="Dense")));
            end for;
        end if;

        if goodP then
            vprint RadicalLift, 5: "Trying to identify constituents.";
            IndentPush();
            for i:=1 to #M do
                if GetVerbose("RadicalLift") ge 5 then
                    PrintPercentage(i, #M);
                end if;
                const := ConstituentsWithMultiplicities(Mspecs[i]);
                //print const;
                cands := {1..#Lspecs};
                reconstructedconst := [];
                for j:=1 to #const do
                    jcands := [];
                    for k in cands do  
                        if IsIsomorphic(Lspecs[k], const[j][1]) then
                            Append(~jcands, k);
                            cands diff:={k};
                        end if;
                    end for;
                    if #jcands gt 1 or #jcands eq 0 then
                        goodspec := false;
                        break i;
                    else
                        Append(~reconstructedconst, jcands[1]);
                    end if;
                end for;
                
                for j:=1 to #const do
                    D[i][reconstructedconst[j]] := const[j][2];
                end for;
            end for;
            IndentPop();
        end if;

        if goodP eq false then
            continue;
        else
            break;
        end if;
        
    end for;    
    
    if not goodP then
        vprint RadicalLift, 5: "Round limit reached without success.";
        return false, _, _;
    end if;
    
    return true, L, D, P;
    
end intrinsic;
